VERAS: Verification-Guided Adaptive Search for Reliable Operations Research

Advances in reasoning, coding, and tool use enable LLM agents to solve operations research (OR) problems through iterative problem modeling, program construction, and verification. Yet passing self-authored verification does not ensure that the solutions satisfy task constraints and meet optimization quality. This gap can arise from correlated specification errors, where the generated program and its checks share omissions or misinterpretations of task requirements, alongside incomplete verification coverage and ineffective optimization strategies. We propose VERAS, a verification-guided adaptive search harness for reliable OR that uses verification evidence to prioritize feasibility repair, constraint-coverage review, and solution-quality improvement. VERAS combines task-specific solution checkers with a separate verification agent to examine candidate solutions against the task requirements. It uses verification feedback to guide feasibility repair, additional constraint checking, and objective improvement, while candidate acceptance criteria screen revisions for deterioration in output validity or constraint satisfaction. On ORAgentBench, VERAS achieves a 42.99% pass rate, exceeding the reported 35.51% of Codex using the same LLM. Across two industrial-scale OR problems, VERAS reduces inter-datacenter peak bandwidth by 10.34% relative to native Codex and lowers annualized distribution network planning costs by 6.28% compared with expert-designed solutions. Code and evidence are available at https://github.com/holimario/VERAS.

==> scripts/make_ablation_study_figure.py <==
#!/usr/bin/env python3
"""Minimal two-column PDF of the six-task Hard ablation scatterplot.

PDF is uploaded to Overleaf as an unreferenced asset pending review. Source
numbers are asserted against the manuscript's ablation table before rendering.
"""
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.colors import LinearSegmentedColormap, Normalize
from matplotlib.lines import Line2D

ROOT = Path(__file__).resolve().parents[1]
PDF = ROOT / "figs" / "ablation_study.pdf"
PREVIEW = ROOT.parent / "ablation_scatter_clean_preview.png"

# Configuration, feasible (/6), passed (/6), mean quality, tokens/task (M), wall/task (min)
DATA = [
    ("VERAS", 5, 5, .6214, 6.70, 27.8),
    ("No challenger", 3, 0, .0539, 4.73, 25.2),
    ("No semantic observer", 4, 3, .4655, 8.20, 31.4),
    ("No restoration routing", 2, 2, .2373, 1.96, 18.5),
    ("No admission filter", 5, 2, .4090, 8.28, 30.5),
]
tex = (ROOT / "sections" / "05_experiment.tex").read_text()
for name, feasible, passed, quality, tokens, wall in DATA:
    expected = f"{name} & {feasible} & {passed} & {quality:.4f} & {tokens:.2f}M & {wall:.1f} min"
    assert expected in tex, f"Recheck plotted values against tab:ablations: {name}"

mpl.rcParams.update({
    "font.family": "DejaVu Sans",
    "font.size": 9,
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
    "axes.unicode_minus": False,
})
INK = "#24364A"
MUTED = "#45586E"
AXIS = "#8FA0B1"
GRID = "#E6EBF0"
LEADER = "#9DAEBC"
# Sequential, subdued light-to-dark palette; not five arbitrary category colors.
cmap = LinearSegmentedColormap.from_list(
    "wall_time", ["#D8A05B", "#7796A1", "#245A7A"], N=256
)
norm = Normalize(18, 32)
sizes = {0: 85, 2: 135, 3: 195, 5: 275}

fig = plt.figure(figsize=(7.12, 3.65), facecolor="white")
ax = fig.add_axes([.100, .280, .732, .666])
ax.set(xlim=(.5, 12), ylim=(0, .75))
ax.set_xticks([2, 4, 6, 8, 10, 12])
ax.set_yticks([0, .2, .4, .6])
ax.set_xlabel("Tokens per task (millions)  ↓", color=INK, fontsize=10, labelpad=7)
ax.set_ylabel("Mean quality  ↑", color=INK, fontsize=10, labelpad=7)
ax.grid(color=GRID, linewidth=.8, zorder=0)
ax.set_axisbelow(True)
for side in ["top", "right"]:
    ax.spines[side].set_visible(False)
for side in ["bottom", "left"]:
    ax.spines[side].set_color(AXIS)
    ax.spines[side].set_linewidth(.8)
ax.tick_params(axis="both", color=AXIS, labelcolor=MUTED,
               labelsize=9, length=3, width=.8, pad=5)

for name, _, passed, quality, tokens, wall in DATA:
    if passed == 0:
        ax.scatter(tokens, quality, marker="x", s=sizes[0],
                   color=cmap(norm(wall)), linewidth=2.0, zorder=5)
    else:
        ax.scatter(tokens, quality, marker="o", s=sizes[passed],
                   facecolor=cmap(norm(wall)), edgecolor=INK,
                   linewidth=.85, zorder=5)

# Only method names are annotated; no subtitle, mini footnotes, or F=... text.
# Thin leaders disambiguate the two neighboring right-side points.
labels = [
    ("VERAS", (6.70, .6214), (6.70, .705), "center", True, False),
    ("No semantic observer", (8.20, .4655), (9.02, .525), "left", False, True),
    ("No admission filter", (8.28, .4090), (9.05, .350), "left", False, True),
    ("No restoration routing", (1.96, .2373), (1.18, .320), "left", False, False),
    ("No challenger", (4.73, .0539), (4.73, .136), "center", False, False),
]
for text, point, location, alignment, prominent, leader in labels:
    ax.annotate(text, xy=point, xytext=location, ha=alignment, va="center",
                color=INK if prominent else MUTED,
                fontsize=9.5 if prominent else 9.1,
                fontweight="bold" if prominent else "normal",
                arrowprops=({"arrowstyle": "-", "lw": .9,
                             "color": LEADER, "shrinkA": 5, "shrinkB": 10}
                            if leader else None), zorder=6)

# Color meaning belongs in a real legend, not as scattered annotation text.
cb_ax = fig.add_axes([.887, .395, .019, .412])
cb = fig.colorbar(mpl.cm.ScalarMappable(norm=norm, cmap=cmap),
                  cax=cb_ax, ticks=[18, 22, 26, 30, 32])
cb.ax.tick_params(labelsize=8.5, colors=MUTED, length=2.5, width=.7, pad=4)
cb.outline.set_linewidth(.65)
cb.outline.set_edgecolor(AXIS)
fig.text(.886, .866, "Wall time", fontsize=9.2, color=INK,
         fontweight="bold", ha="left")
fig.text(.886, .830, "min / task ↓", fontsize=8.7, color=MUTED, ha="left")

# Compact size legend: no redundant fine print; 0 is an x, not a tiny bubble.
fig.text(.192, .114, "Passed tasks", va="center", fontsize=9.2,
         color=INK, fontweight="bold")
for x, value in [(.448, 0), (.555, 2), (.669, 3), (.790, 5)]:
    if value == 0:
        artist = Line2D([x], [.114], transform=fig.transFigure, linestyle="None",
                        marker="x", markersize=8.1, markeredgewidth=1.6,
                        color=AXIS)
    else:
        artist = Line2D([x], [.114], transform=fig.transFigure, linestyle="None",
                        marker="o", markersize=np.sqrt(sizes[value]),
                        markerfacecolor="white", markeredgecolor=AXIS,
                        markeredgewidth=.95)
    fig.add_artist(artist)
    fig.text(x + .028, .114, str(value), va="center", ha="left",
             fontsize=9, color=MUTED)

PDF.parent.mkdir(parents=True, exist_ok=True)
fig.savefig(PDF, facecolor="white")
fig.savefig(PREVIEW, dpi=230, facecolor="white")
plt.close(fig)
print(PDF)
print(PREVIEW)


==> scripts/make_appendix_case_figures.py <==
#!/usr/bin/env python3
"""Draw single-column, print-legible appendix figures from frozen artifacts.

The PDFs are created at the paper's column width rather than drawing a wide
slide and shrinking it by ~70 percent in LaTeX. No benchmark measurements or
solution rows are changed by this presentation-only script.
"""

from __future__ import annotations

import argparse
import csv
import json
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
from matplotlib.patches import Patch


BLUE = "#2D648E"
TEAL = "#177F78"
GOLD = "#D7952B"
RED = "#B74649"
GRAY = "#52616F"
GRID = "#DFE5E9"
COLUMN_IN = 3.32  # ACL two-column body: keep vector text close to native size.


def configure_matplotlib() -> None:
    plt.rcParams.update(
        {
            "font.family": "serif",
            "font.size": 8.5,
            "axes.titlesize": 9.2,
            "axes.labelsize": 8.6,
            "xtick.labelsize": 8.0,
            "ytick.labelsize": 8.0,
            "legend.fontsize": 7.8,
            "axes.spines.top": False,
            "axes.spines.right": False,
            "axes.linewidth": 0.65,
            "xtick.major.width": 0.55,
            "ytick.major.width": 0.55,
            "xtick.major.size": 2.4,
            "ytick.major.size": 2.4,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )


def save(fig: plt.Figure, output_path: Path) -> None:
    # Fixed page geometry is important: TeX's \linewidth must not scale down
    # the plot because of a bbox_inches="tight" legend/title overhang.
    fig.savefig(output_path, format="pdf", facecolor="white")
    plt.close(fig)


def plot_evtol(csv_path: Path, output_path: Path) -> None:
    with csv_path.open(newline="", encoding="utf-8") as handle:
        rows = list(csv.DictReader(handle))
    accepted = {
        row["request_id"]
        for row in rows
        if row["row_type"] == "accept" and row["decision"] == "accept"
    }
    operations = [row for row in rows if row["row_type"] in {"flight", "charge"}]
    aircraft = sorted({row["aircraft_id"] for row in operations})
    scenarios = [
        ("S_CLEAR", "(a) Clear"),
        ("S_STORM_CELLS", "(b) Storm cells"),
        ("S_WIND_NORTH", "(c) North wind"),
    ]
    assert len(accepted) == 13 and len(aircraft) == 11
    assert sum(row["row_type"] == "flight" for row in operations) == 39
    assert sum(row["row_type"] == "charge" for row in operations) == 8

    fig, axes = plt.subplots(3, 1, figsize=(COLUMN_IN, 6.65), sharex=True, sharey=True)
    fig.subplots_adjust(left=0.185, right=0.975, bottom=0.065, top=0.925, hspace=0.28)
    y_lookup = {name: idx for idx, name in enumerate(reversed(aircraft))}
    for ax, (scenario, title) in zip(axes, scenarios):
        for row in operations:
            if row["scenario_id"] != scenario:
                continue
            start, end = float(row["start_slot"]), float(row["end_slot"])
            y = y_lookup[row["aircraft_id"]]
            flight = row["row_type"] == "flight"
            ax.broken_barh(
                [(start, end - start)],
                (y - 0.32, 0.64),
                facecolors=BLUE if flight else GOLD,
                edgecolors="white",
                linewidth=0.4,
                zorder=3,
            )
            if flight and end - start >= 2.5:
                ax.text(
                    (start + end) / 2,
                    y,
                    row["request_id"].removeprefix("R"),
                    ha="center",
                    va="center",
                    fontsize=7.5,
                    color="white",
                    fontweight="bold",
                    zorder=4,
                )
        ax.set_title(title, loc="left", pad=3, fontweight="bold", color=GRAY)
        ax.set_xlim(0, 30)
        ax.set_ylim(-0.6, len(aircraft) - 0.4)
        ax.set_yticks(range(len(aircraft)), list(reversed(aircraft)))
        ax.set_xticks(range(0, 31, 5))
        ax.grid(axis="x", color=GRID, linewidth=0.55, zorder=0)
        ax.set_axisbelow(True)
    axes[-1].set_xlabel("Time slot", labelpad=3)
    fig.legend(
        handles=[Patch(facecolor=BLUE, label="Passenger flight"), Patch(facecolor=GOLD, label="Charging")],
        loc="upper center",
        bbox_to_anchor=(0.5, 0.988),
        ncol=2,
        frameon=False,
        columnspacing=1.0,
        handlelength=1.15,
        handleheight=0.8,
    )
    save(fig, output_path)


def plot_datacenter(summary_path: Path, output_path: Path) -> None:
    """Compare audited aggregate measurements, without exposing task rows."""
    summary = json.loads(summary_path.read_text(encoding="utf-8"))
    arms = summary["arms"]
    methods = list(arms)
    assert methods == ["Native Codex", "VERAS (archived)"]
    labels = ["Native Codex", "VERAS"]
    colors = [GOLD, TEAL]
    fig = plt.figure(figsize=(COLUMN_IN, 5.15))
    grid = fig.add_gridspec(
        3, 1, height_ratios=[1.0, 1.0, 1.68],
        left=0.265, right=0.975, bottom=0.09, top=0.875, hspace=0.65,
    )
    axes = [fig.add_subplot(grid[i, 0]) for i in range(3)]
    y = np.arange(2)
    for ax, key, title, unit, fmt in [
        (axes[0], "peak_gbps", "(a) Directional peak", "Gbps", ",.0f"),
        (axes[1], "migration_pb", "(b) Migration volume", "PB", ".2f"),
    ]:
        values = [arms[m][key] for m in methods]
        ax.barh(y, values, height=0.54, color=colors, zorder=3)
        ax.set_yticks(y, labels)
        ax.invert_yaxis()
        ax.set_xlim(0, max(values) * 1.32)
        ax.set_title(title, loc="left", fontweight="bold", pad=4, color=GRAY)
        ax.set_xlabel(unit, labelpad=2)
        ax.grid(axis="x", color=GRID, linewidth=0.55)
        ax.set_axisbelow(True)
        for yi, value in enumerate(values):
            ax.text(value + max(values) * 0.03, yi, format(value, fmt),
                    va="center", fontsize=8.0, color="#273544")

    resource_keys = ["vcores_hl_peak", "memory_hl_peak_gb", "vcores_zw_peak", "memory_zw_peak_gb"]
    resource_labels = ["HL vCore", "HL memory", "ZW vCore", "ZW memory"]
    ax = axes[2]
    x = np.arange(4)
    for i, method in enumerate(methods):
        vals = [arms[method]["resource_utilization"][key] for key in resource_keys]
        ax.barh(x + (i - 0.5) * 0.27, vals, height=0.26,
                color=colors[i], zorder=3)
    ax.axvline(1.0, color=RED, linestyle=(0, (3, 2)), linewidth=1.0, zorder=4)
    ax.set_xlim(0, 1.1)
    ax.set_ylim(-0.6, 3.6)
    ax.set_yticks(x, resource_labels)
    ax.invert_yaxis()
    ax.set_xticks([0, 0.5, 1.0], ["0", "50", "100"])
    ax.set_xlabel("Peak capacity used (%)", labelpad=2)
    ax.set_title("(c) Resource utilization", loc="left", fontweight="bold", pad=4, color=GRAY)
    ax.grid(axis="x", color=GRID, linewidth=0.55)
    ax.set_axisbelow(True)
    fig.legend(
        handles=[Patch(facecolor=GOLD, label="Native Codex"), Patch(facecolor=TEAL, label="VERAS"),
                 plt.Line2D([], [], color=RED, linestyle="--", linewidth=1.0, label="Capacity")],
        loc="upper center", bbox_to_anchor=(0.5, 0.992), ncol=3, frameon=False,
        handlelength=1.1, columnspacing=0.7,
    )
    save(fig, output_path)


def plot_power_grid(summary_path: Path, output_path: Path) -> None:
    """Plot aggregate planning and operation from the frozen, audited summary."""
    summary = json.loads(summary_path.read_text(encoding="utf-8"))
    colors = {"Storage": BLUE, "PV": GOLD, "Wind": TEAL}
    fig = plt.figure(figsize=(COLUMN_IN, 5.45))
    grid = fig.add_gridspec(
        2, 1, height_ratios=[1.05, 1.5],
        left=0.19, right=0.975, bottom=0.18, top=0.88, hspace=0.50,
    )
    ax_assets, ax_ops = [fig.add_subplot(grid[i, 0]) for i in range(2)]
    for label, asset in summary["assets"].items():
        buses, units = asset["bus"], asset["units"]
        ax_assets.vlines(buses, 0, units, color=colors[label], linewidth=1.2, alpha=0.9, zorder=2)
        ax_assets.scatter(buses, units, color=colors[label], s=17, label=label, zorder=4)
    ax_assets.set_xlim(1, 54)
    ax_assets.set_ylim(0, 56)
    ax_assets.set_xticks([1, 10, 20, 30, 40, 50])
    ax_assets.set_yticks([0, 20, 40, 50])
    ax_assets.set_xlabel("Bus index", labelpad=2)
    ax_assets.set_ylabel("Installed units", labelpad=2)
    ax_assets.set_title("(a) Planning assets", loc="left", fontweight="bold", pad=4, color=GRAY)
    ax_assets.grid(color=GRID, linewidth=0.55)
    ax_assets.set_axisbelow(True)
    fig.legend(*ax_assets.get_legend_handles_labels(), loc="upper center",
               bbox_to_anchor=(0.5, 0.995), frameon=False, ncol=3,
               handletextpad=0.25, columnspacing=0.85)

    hours = np.arange(1, 25)
    line_styles = {
        "Substation supply": (BLUE, 1.7, "-"),
        "Wind": (TEAL, 1.4, "-"),
        "PV": (GOLD, 1.4, "-"),
        "Storage (net)": (GRAY, 1.2, "--"),
        "Load shedding": (RED, 1.45, "-"),
    }
    ax_ops.axvspan(6.5, 8.5, color=RED, alpha=0.11, zorder=0)
    for label, values in summary["scenario_1_mw_by_hour"].items():
        color, width, style = line_styles[label]
        ax_ops.plot(hours, values, color=color, linewidth=width,
                    linestyle=style, marker="o", markersize=2.2, label=label, zorder=3)
    ax_ops.axhline(0, color=GRAY, linewidth=0.6)
    ax_ops.set_xlim(1, 24)
    ax_ops.set_xticks([1, 4, 7, 8, 12, 16, 20, 24])
    ax_ops.set_xlabel("Hour in scenario 1", labelpad=2)
    ax_ops.set_ylabel("Active power (MW)", labelpad=2)
    ax_ops.set_title("(b) Fault-period operation", loc="left", fontweight="bold", pad=4, color=GRAY)
    ax_ops.grid(color=GRID, linewidth=0.55)
    ax_ops.set_axisbelow(True)
    op_handles, op_labels = ax_ops.get_legend_handles_labels()
    fig.legend(op_handles, op_labels, loc="lower center", bbox_to_anchor=(0.5, 0.017),
               frameon=False, ncol=3, handlelength=1.05, handletextpad=0.25,
               columnspacing=0.55, fontsize=7.5)
    save(fig, output_path)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--evtol", type=Path, help="Optional eVTOL trajectory CSV")
    parser.add_argument("--datacenter-summary", type=Path, required=True)
    parser.add_argument("--power-grid-summary", type=Path, required=True)
    parser.add_argument("--outdir", type=Path, default=Path("figs/cases"))
    args = parser.parse_args()

    configure_matplotlib()
    args.outdir.mkdir(parents=True, exist_ok=True)
    if args.evtol is not None:
        plot_evtol(args.evtol, args.outdir / "evtol_recourse.pdf")
    plot_datacenter(args.datacenter_summary, args.outdir / "datacenter_solution.pdf")
    plot_power_grid(args.power_grid_summary, args.outdir / "power_grid_solution.pdf")


if __name__ == "__main__":
    main()

